Robot Soccer Kit: Omniwheel Tracked Soccer Robots for Education

Recent developments of low cost off-the-shelf programmable components, their modularity, and also rapid prototyping made educational robotics flourish, as it is accessible in most schools today. They allow to illustrate and embody theoretical problems in practical and tangible applications, and gather multidisciplinary skills. They also give a rich natural context for project-oriented pedagogy. However, most current robot kits all are limited to egocentric aspect of the robots perception. This makes it difficult to access more high-level problems involving e.g. coordinates or navigation. In this paper we introduce an educational holonomous robot kit that comes with an external tracking system, which lightens the constraint on embedded systems, but allows in the same time to discover high-level aspects of robotics, otherwise unreachable.

==> imgs/plot_kick.py <==
import numpy as np
import matplotlib.pyplot as plot
import pandas as pa

df = pa.read_csv('log_kicks.csv')

powers = df['power'].to_numpy()
speed = df['speed'].to_numpy()
N = len(powers)

M = []
M.append(powers**2)
M.append(powers)
M.append(np.ones(N))
M = np.vstack(M).T

xs = np.linspace(0.1, 1, 100)
a, b, c = np.linalg.lstsq(M, speed)[0]
predicted = a*xs**2 + xs*b + c

plot.figure(figsize=(10,4))
plot.scatter(df['power']*5e-3, df['speed'])
plot.plot(xs*5e-3, predicted, color='orange', ls='dashed')
plot.xlabel('kick duration [s]')
plot.ylabel('ball speed [m/s]')
plot.grid()
# plot.show()
plot.savefig('kick_speed.pdf')

==> imgs/plot_speed.py <==
import numpy as np
import matplotlib.pyplot as plot
import pandas as pa

df = pa.read_csv('log_ball.csv')
df = df[df['t'] < 4]

ts = df['t'].to_numpy()
ball_x = df['ball_x'].to_numpy()
ball_y = df['ball_y'].to_numpy()
dx = (ball_x[1:] - ball_x[:-1]) / (ts[1:] - ts[:-1])
dy = (ball_y[1:] - ball_y[:-1]) / (ts[1:] - ts[:-1])
speed = np.sqrt(dx**2 + dy**2)

plot.figure(figsize=(10,4))
plot.plot(ts[1:], speed)
plot.xlabel('time [s]')
plot.ylabel('ball speed [m/s]')
plot.grid()
#plot.show()
plot.savefig('ball_speed.pdf')
